Genetic optimization of the Hyperloop route through the Grapevine

We demonstrate a genetic algorithm that employs a versatile fitness function to optimize route selection for the Hyperloop, a proposed high speed passenger transportation system.

==> HyperloopGeneticAlgorithm.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     80755,       2231]
NotebookOptionsPosition[     75818,       2068]
NotebookOutlinePosition[     76174,       2084]
CellTagsIndexPosition[     76131,       2081]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Hyperloop genetic algorithm code\
\>", "Subsection",
 CellChangeTimes->{{3.634422877796658*^9, 3.6344228879101152`*^9}}],

Cell["\<\
Figures removed to reduce filesize\
\>", "Text",
 CellChangeTimes->{{3.634512919210801*^9, 3.6345129255618668`*^9}}],

Cell[CellGroupData[{

Cell["Path", "Subsubsection",
 CellChangeTimes->{{3.6345117512436543`*^9, 3.63451175156221*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"path", "=", "\"\</home/user/Downloads/\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.634511755099992*^9, 3.634511770077116*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Import data!", "Subsubsection",
 CellChangeTimes->{{3.634422891808079*^9, 3.6344228934593887`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"Import", "[", 
    RowBox[{
     RowBox[{"path", "<>", "\"\<n35w119.zip\>\""}], ",", "\"\<Data\>\""}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586297813219946*^9, 3.5862978713559103`*^9}, 
   3.5862995574312963`*^9, {3.634356945491951*^9, 3.634356945770274*^9}, {
   3.634422852804077*^9, 3.634422857609262*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Dimensions", "[", "t", "]"}]], "Input",
 CellChangeTimes->{{3.586298752214258*^9, 3.586298753621154*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3612", ",", "3612"}], "}"}]], "Output",
 CellChangeTimes->{3.586298754034648*^9, 3.5863026017596283`*^9, 
  3.586621302579823*^9, 3.586707989755562*^9, 3.5867118118200417`*^9, 
  3.586792395699959*^9, 3.586814157662272*^9, 3.634357090964467*^9, 
  3.634415680401889*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"ReliefPlot", "[", 
  RowBox[{"t", "[", 
   RowBox[{"[", 
    RowBox[{
     RowBox[{"1", ";;", 
      RowBox[{"-", "1"}], ";;", "10"}], ",", 
     RowBox[{"1", ";;", 
      RowBox[{"-", "1"}], ";;", "10"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.586298757424968*^9, 3.586298759968045*^9}, {
  3.634357114239497*^9, 3.634357121815679*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
x (east) and y (north) measured in meters. Origin bottom left. Posmults \
convert arc seconds to meters in each direction.\
\>", "Subsubsection",
 CellChangeTimes->{{3.634422903614292*^9, 3.634423006366024*^9}, 
   3.634423056034309*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"posmults", "=", 
   RowBox[{"{", 
    RowBox[{"26.729179129149337`", ",", "30.864197530864196`"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.58629971178332*^9, 3.586299712182028*^9}, {
  3.586301450496656*^9, 3.5863014654838953`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Perform basic interpolation on data for a fine-grained elevation function. \
\>", "Subsubsection",
 CellChangeTimes->{3.6344230596362743`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Elevation", "[", 
   RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
  RowBox[{"Catch", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"y", "/", 
          RowBox[{"posmults", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "<", "2"}], " ", "||", 
       " ", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"y", "/", 
          RowBox[{"posmults", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], "]"}], ">", "3611"}], " ", "||", 
       " ", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"x", "/", 
          RowBox[{"posmults", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "<", "2"}], " ", "||", 
       RowBox[{
        RowBox[{"Floor", "[", 
         RowBox[{"x", "/", 
          RowBox[{"posmults", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ">", "3611"}]}], ",", 
      RowBox[{
       RowBox[{"Throw", "[", 
        RowBox[{"10.", "^", "10"}], "]"}], ";"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "dat", "]"}], ";", 
    RowBox[{"dat", "=", 
     RowBox[{"Flatten", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"i", ",", "j", ",", 
           RowBox[{"t", "[", 
            RowBox[{"[", 
             RowBox[{
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"y", "/", 
                 RowBox[{"posmults", "[", 
                  RowBox[{"[", "2", "]"}], "]"}]}], "]"}], "+", "i"}], ",", 
              RowBox[{
               RowBox[{"Floor", "[", 
                RowBox[{"x", "/", 
                 RowBox[{"posmults", "[", 
                  RowBox[{"[", "1", "]"}], "]"}]}], "]"}], "+", "j"}]}], 
             "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Throw", "[", 
     RowBox[{
      RowBox[{"Fit", "[", 
       RowBox[{"dat", ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "a", ",", "b", ",", 
          RowBox[{"a", "^", "2"}], ",", 
          RowBox[{"a", " ", "b"}], ",", 
          RowBox[{"b", "^", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", "b"}], "}"}]}], "]"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"a", "\[Rule]", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"x", "/", 
            RowBox[{"posmults", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ",", "1"}], "]"}]}], ",", 
        RowBox[{"b", "\[Rule]", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{"y", "/", 
            RowBox[{"posmults", "[", 
             RowBox[{"[", "2", "]"}], "]"}]}], ",", "1"}], "]"}]}]}], "}"}]}],
      "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.586299912410734*^9, 3.586299950853093*^9}, {
   3.586300095427679*^9, 3.586300110656631*^9}, {3.586300266594396*^9, 
   3.5863002751445913`*^9}, {3.586300314774721*^9, 3.586300372183913*^9}, {
   3.586300746093336*^9, 3.5863008116963873`*^9}, {3.586300958570073*^9, 
   3.5863009664009857`*^9}, {3.586301085112116*^9, 3.586301102498557*^9}, 
   3.5863012560097237`*^9, {3.586711891195216*^9, 3.5867119590590982`*^9}, {
   3.58671199249433*^9, 3.586711998333147*^9}, {3.634423017145412*^9, 
   3.6344230425541887`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Define endpoints of path. uleft is Tejon Ranch Supercharger. lright is the \
405-5 interchange.\
\>", "Subsubsection",
 CellChangeTimes->{{3.634423076100533*^9, 3.634423102270236*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"uleft", "=", 
   RowBox[{
    RowBox[{"Reverse", "[", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"34.996816", ",", 
         RowBox[{"-", "118.948658"}]}], "}"}], ",", "1"}], "]"}], "]"}], 
    RowBox[{"Length", "[", "t", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lright", "=", 
   RowBox[{
    RowBox[{"Reverse", "[", 
     RowBox[{"Mod", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"34.293672", ",", 
         RowBox[{"-", "118.470066"}]}], "}"}], ",", "1"}], "]"}], "]"}], 
    RowBox[{"Length", "[", "t", "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.5866211259438963`*^9, 3.5866211259450607`*^9}, {
  3.586621346534049*^9, 3.586621351473287*^9}, {3.586621410715665*^9, 
  3.586621425198009*^9}, {3.5866214637289658`*^9, 3.586621479284197*^9}, {
  3.5866215414133577`*^9, 3.5866215620583353`*^9}, {3.634423067204467*^9, 
  3.634423068401412*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Baseline - a straight tunnel from end to end.\
\>", "Subsubsection",
 CellChangeTimes->{{3.6344231169538727`*^9, 3.634423126645447*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"trackstraight", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"uleft", " ", "posmults"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"lright", " ", "posmults"}], "-", 
           RowBox[{"uleft", " ", "posmults"}]}], ")"}], "*", "i"}]}], ",", 
       RowBox[{"{", "300", "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "1", ",", 
       RowBox[{"1.0", "/", "3200"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5863028090546207`*^9, 3.586302858324154*^9}, {
  3.586303016050169*^9, 3.5863030184221087`*^9}, {3.634423246391395*^9, 
  3.634423246773718*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute lengths of sides of a triangle specified by three points\
\>", "Subsubsection",
 CellChangeTimes->{{3.6344232983294153`*^9, 3.63442331359838*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SideLengths", "[", 
    RowBox[{"{", 
     RowBox[{"point1_", ",", "point2_", ",", "point3_"}], "}"}], "]"}], ":=", 
   
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"point1", "-", "point2"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"point1", "-", "point2"}], ")"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"point3", "-", "point2"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"point3", "-", "point2"}], ")"}]}], "]"}], ",", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"point1", "-", "point3"}], ")"}], ".", 
       RowBox[{"(", 
        RowBox[{"point1", "-", "point3"}], ")"}]}], "]"}]}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.586367430997632*^9, 3.5863675080445757`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute the implied radius of curvature of any triangle given side lengths\
\>", "Subsubsection",
 CellChangeTimes->{{3.6344233297939672`*^9, 3.634423337829257*^9}, {
  3.634423371119718*^9, 3.634423378725223*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Radius", "[", 
    RowBox[{"{", 
     RowBox[{"a_", ",", "b_", ",", "c_"}], "}"}], "]"}], ":=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"a", "+", "b"}], "\[Equal]", "c"}], "||", 
      RowBox[{
       RowBox[{"a", "+", "c"}], "\[Equal]", "b"}], "||", 
      RowBox[{
       RowBox[{"b", "+", "c"}], "\[Equal]", "a"}]}], ",", "\[Infinity]", ",", 
     
     RowBox[{"a", " ", "b", " ", 
      RowBox[{"c", "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "+", "c"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "a"}], "+", "b", "+", "c"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"a", "-", "b", "+", "c"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"a", "+", "b", "-", "c"}], ")"}]}], "]"}]}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.586367529755988*^9, 3.5863675816258373`*^9}, {
  3.586373677067237*^9, 3.586373715443996*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute the tightest curve in any given track\
\>", "Subsubsection",
 CellChangeTimes->{{3.634423393989809*^9, 3.634423405767913*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"MinCurv", "[", "track_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Radius", "[", 
       RowBox[{"SideLengths", "[", 
        RowBox[{"track", "[", 
         RowBox[{"[", 
          RowBox[{"i", ";;", 
           RowBox[{"i", "+", "2"}]}], "]"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{
         RowBox[{"Length", "[", "track", "]"}], "-", "2"}]}], "}"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586367583254943*^9, 3.5863676547524557`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute maximum depth of tunnels - useful to diagnose subterranean meandering\
\
\>", "Subsubsection",
 CellChangeTimes->{{3.634423439188856*^9, 3.634423460750258*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ElevCheck", "[", "track_", "]"}], ":=", 
   RowBox[{"Min", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"track", "[", 
        RowBox[{"[", 
         RowBox[{"i", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{"Elevation", "[", 
        RowBox[{
         RowBox[{"track", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"track", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "track", "]"}]}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.586367678390562*^9, 3.586367748107418*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
BezFunc converts a genome (points) to an affine function. It adds control \
points for the start and end points, assuming 10m elevation.\
\>", "Subsubsection",
 CellChangeTimes->{{3.6344236140154057`*^9, 3.634423658462942*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"BezFunc", "[", "points_", "]"}], ":=", 
   RowBox[{"BezierFunction", "[", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"uleft", " ", "posmults"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Elevation", ",", 
             RowBox[{"uleft", " ", "posmults"}]}], "]"}], "+", "10"}], 
          "}"}]}], "]"}], "}"}], ",", "points", ",", 
      RowBox[{"{", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"lright", " ", "posmults"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Apply", "[", 
            RowBox[{"Elevation", ",", 
             RowBox[{"lright", " ", "posmults"}]}], "]"}], "+", "10"}], 
          "}"}]}], "]"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586621954372308*^9, 3.5866219572403793`*^9}, {
   3.586621999663456*^9, 3.586622028012364*^9}, {3.586622381613474*^9, 
   3.586622410866311*^9}, {3.586622451252817*^9, 3.586622451663274*^9}, 
   3.586622539841515*^9, {3.586642440895137*^9, 3.586642450518168*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
TrackBez converts a genome (points) to 3701 points evenly spaced along the \
proposed path.\
\>", "Subsubsection",
 CellChangeTimes->{{3.634423663821411*^9, 3.6344237000075274`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TrackBez", "[", "points_", "]"}], ":=", 
   RowBox[{"Catch", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", "fn", "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"fn", "=", 
      RowBox[{"BezFunc", "[", "points", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"fn", "[", "t", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "1", ",", 
          RowBox[{"1", "/", "3700"}]}], "}"}]}], "]"}], "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.586622078747712*^9, 3.586622117747513*^9}, {
  3.5866223454214983`*^9, 3.586622345678994*^9}, {3.586622421097568*^9, 
  3.586622458862255*^9}, {3.58662254778185*^9, 3.5866225662066298`*^9}, {
  3.58671178273383*^9, 3.586711785231002*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "The fitness (cost) function. Computes the expense of a proposed path \
parametrized by the genome points. A lot of functions are manually recomputed \
here to save time, because ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 ". "
}], "Subsubsection",
 CellChangeTimes->{{3.634423716480896*^9, 3.6344237513205347`*^9}, {
  3.634433849483477*^9, 3.6344338638093853`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Cost", "[", "points_", "]"}], ":=", 
   RowBox[{"Catch", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", 
      RowBox[{
      "mincurv", ",", "tr", ",", "spacing", ",", "grade", ",", "spacing3", 
       ",", "spacing32", ",", "stepdif", ",", "curvature", ",", "pyheight"}], 
      "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"mincurv", "=", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"12000", ",", "16000", ",", "23500"}], "}"}], "[", 
       RowBox[{"[", "2", "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"Set", " ", "the", " ", "floor", " ", "on", " ", "curvature"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"tr", "=", 
      RowBox[{"DeleteDuplicates", "[", 
       RowBox[{"TrackBez", "[", "points", "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"Define", " ", "the", " ", "track"}], "*)"}], "\n", 
     RowBox[{"spacing", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}]}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "^", "2"}], "]"}]}], 
        "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "the", " ", "spaces", " ", "between", " ", "each", " ", 
       "point", " ", "in", " ", "tr"}], "*)"}], "\n", 
     RowBox[{"grade", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"tr", "[", 
           RowBox[{"[", 
            RowBox[{"2", ";;", 
             RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
          RowBox[{"tr", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"-", "2"}]}], "]"}], "]"}]}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "/", "spacing"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "the", " ", "gradient", " ", "at", " ", "every", " ", 
       "point"}], "*)"}], "\n", 
     RowBox[{"spacing3", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"tr", "[", 
              RowBox[{"[", 
               RowBox[{"2", ";;", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
             RowBox[{"tr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", 
                RowBox[{"-", "2"}]}], "]"}], "]"}]}], ")"}], "^", "2"}], 
          "]"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"compute", " ", "triangle", " ", "side", " ", "lengths"}], 
      "*)"}], "\n", 
     RowBox[{"spacing32", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"tr", "[", 
              RowBox[{"[", 
               RowBox[{"3", ";;", 
                RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
             RowBox[{"tr", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", 
                RowBox[{"-", "3"}]}], "]"}], "]"}]}], ")"}], "^", "2"}], 
          "]"}]}], "]"}], "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "more", " ", "triangle", " ", "side", " ", "lengths"}], 
      "*)"}], "\n", 
     RowBox[{"stepdif", "=", 
      RowBox[{"Transpose", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"spacing3", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"-", "2"}]}], "]"}], "]"}], ",", 
         RowBox[{"spacing3", "[", 
          RowBox[{"[", 
           RowBox[{"2", ";;", 
            RowBox[{"-", "1"}]}], "]"}], "]"}], ",", "spacing32"}], "}"}], 
       "]"}]}], ";", 
     RowBox[{"(*", 
      RowBox[{"integrate", " ", "triangle", " ", "data"}], "*)"}], "\n", 
     RowBox[{"curvature", "=", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Times", ",", 
         RowBox[{"Transpose", "[", "stepdif", "]"}]}], "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"stepdif", ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], 
         RowBox[{"stepdif", ".", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1", ",", "1"}], "}"}]}], 
         RowBox[{"stepdif", ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], 
         RowBox[{"stepdif", ".", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", 
            RowBox[{"-", "1"}]}], "}"}]}]}], "]"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "curvature", " ", "at", " ", "each", " ", "point"}], 
      "*)"}], "\n", 
     RowBox[{"pyheight", "=", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Elevation", "[", 
          RowBox[{
           RowBox[{"tr", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tr", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     RowBox[{"(*", 
      RowBox[{
      "compute", " ", "height", " ", "or", " ", "depth", " ", "of", " ", 
       "track", " ", "relative", " ", "to", " ", "ground", " ", "level"}], 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
       "Apply", " ", "penalties", " ", "for", " ", "excessive", " ", 
        "curvature", " ", "or", " ", "grade", " ", "as", " ", "a", " ", 
        "multiplicative", " ", "factor", " ", "to", " ", "the", " ", "raw", 
        " ", "cost", " ", "function"}], ",", " ", 
       RowBox[{"computed", " ", "from", " ", "pyheight"}]}], "*)"}], "\n", 
     RowBox[{"Throw", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"0.005", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Min", "[", "curvature", "]"}]}], "+", "mincurv", "+", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Min", "[", "curvature", "]"}], "-", "mincurv"}], 
             "]"}]}], ")"}]}], "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"100", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Max", "[", "grade", "]"}], "-", "0.06", "+", 
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Max", "[", "grade", "]"}], "-", "0.06"}], "]"}]}], 
           ")"}]}], "+", "1"}], ")"}], 
       RowBox[{"Total", "[", 
        RowBox[{"spacing", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"0.5", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Abs", "[", "pyheight", "]"}], "+", "pyheight"}], 
                 ")"}]}], ")"}], "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", 
                RowBox[{"-", "2"}]}], "]"}], "]"}], "^", "2"}], "*", 
            "116.0"}], "+", 
           RowBox[{"310000.0", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Abs", "[", 
                   RowBox[{"pyheight", "+", "10"}], "]"}]}], "+", "pyheight", 
                 "+", "10"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2.0", "pyheight"}], "+", "20"}], ")"}]}], ")"}], 
             "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", 
               RowBox[{"-", "2"}]}], "]"}], "]"}]}]}], ")"}]}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586815667187934*^9, 3.5868157247879257`*^9}, {
   3.586816302247574*^9, 3.586816302838945*^9}, {3.5868179112140083`*^9, 
   3.5868179133378057`*^9}, {3.586876316999028*^9, 3.586876351374192*^9}, 
   3.586880620537504*^9, {3.586884939134606*^9, 3.58688494308248*^9}, 
   3.586885871551895*^9, {3.5868869837186213`*^9, 3.58688698498664*^9}, {
   3.586889723978546*^9, 3.5868897481449013`*^9}, {3.586889788010892*^9, 
   3.586889805601226*^9}, 3.586890383344901*^9, {3.586895780981349*^9, 
   3.5868957813764544`*^9}, {3.586958981093564*^9, 3.586958981324218*^9}, 
   3.5869608793095284`*^9, {3.586961682517848*^9, 3.586961683043829*^9}, {
   3.586962739969331*^9, 3.586962750975601*^9}, {3.5869642732468443`*^9, 
   3.586964273559711*^9}, 3.586977670917193*^9, {3.5871574690776787`*^9, 
   3.587157469401116*^9}, {3.587157529704977*^9, 3.587157529827957*^9}, {
   3.634358368714417*^9, 3.634358373529286*^9}, 3.634359942846747*^9, {
   3.634395377698441*^9, 3.634395381256912*^9}, {3.634398802115932*^9, 
   3.634398803236291*^9}, {3.634398966766831*^9, 3.6343989672807302`*^9}, {
   3.634399321125461*^9, 3.634399322619933*^9}, {3.634400851132401*^9, 
   3.6344008516211367`*^9}, {3.6344009302819347`*^9, 3.634400935541748*^9}, {
   3.634423764978278*^9, 3.6344238152124987`*^9}, {3.634423861498231*^9, 
   3.634423982581973*^9}, {3.634424405343042*^9, 3.6344244108178883`*^9}, {
   3.634488493498822*^9, 3.6344885139674273`*^9}, 3.634489851687892*^9, {
   3.634509125916843*^9, 3.6345091268813353`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Compute average pylon height", "Subsubsection",
 CellChangeTimes->{{3.6344240236484118`*^9, 3.634424029911303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"AveragePyHeight", "[", "points_", "]"}], ":=", 
   RowBox[{"Catch", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", 
      RowBox[{"tr", ",", "pyheight"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"tr", "=", 
      RowBox[{"TrackBez", "[", "points", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"pyheight", "=", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Elevation", "[", 
          RowBox[{
           RowBox[{"tr", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
           RowBox[{"tr", "[", 
            RowBox[{"[", 
             RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tr", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{
       RowBox[{"Total", "[", 
        RowBox[{"0.5", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Abs", "[", "pyheight", "]"}], "+", "pyheight"}], ")"}]}], 
        "]"}], "/", 
       RowBox[{"Total", "[", 
        RowBox[{
         RowBox[{"0.5", 
          RowBox[{"Sign", "[", "pyheight", "]"}]}], "+", "0.5"}], "]"}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586890176179472*^9, 3.586890273528902*^9}, {
  3.5868903045218573`*^9, 3.586890316452862*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Compute length of tunnels, where the track is deeper than 10m below surface \
(above which excavation will suffice)\
\>", "Subsubsection",
 CellChangeTimes->{{3.634424033935397*^9, 3.634424056037397*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"TunnelLength", "[", "points_", "]"}], ":=", 
   RowBox[{"Catch", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", 
      RowBox[{"tr", ",", "pyheight", ",", "spacing"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"tr", "=", 
      RowBox[{"TrackBez", "[", "points", "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"spacing", "=", 
      RowBox[{"Sqrt", "[", 
       RowBox[{"Apply", "[", 
        RowBox[{"Plus", ",", 
         RowBox[{"Transpose", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"tr", "[", 
               RowBox[{"[", 
                RowBox[{"2", ";;", 
                 RowBox[{"-", "1"}]}], "]"}], "]"}], "-", 
              RowBox[{"tr", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", 
                 RowBox[{"-", "2"}]}], "]"}], "]"}]}], ")"}], "[", 
            RowBox[{"[", 
             RowBox[{"All", ",", 
              RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "^", "2"}], "]"}]}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"pyheight", "=", 
      RowBox[{
       RowBox[{"tr", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "3"}], "]"}], "]"}], "-", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Elevation", "[", 
           RowBox[{
            RowBox[{"tr", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "1"}], "]"}], "]"}], ",", 
            RowBox[{"tr", "[", 
             RowBox[{"[", 
              RowBox[{"i", ",", "2"}], "]"}], "]"}]}], "]"}], "-", "10"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "tr", "]"}]}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "0.5"}], 
           RowBox[{"Sign", "[", "pyheight", "]"}]}], "+", "0.5"}], ")"}], "[", 
        RowBox[{"[", 
         RowBox[{"2", ";;", 
          RowBox[{"-", "1"}]}], "]"}], "]"}], ".", "spacing"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586892541728773*^9, 3.586892602959189*^9}, 
   3.634357228097261*^9, {3.63442212714784*^9, 3.6344221765090733`*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Genetic algorithm", "Subsection",
 CellChangeTimes->{{3.634424118228037*^9, 3.634424120638966*^9}}],

Cell[CellGroupData[{

Cell["Genetic algorithm functions", "Subsubsection",
 CellChangeTimes->{{3.634424450819709*^9, 3.634424456111752*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Crossover", "[", 
    RowBox[{"points1_", ",", "points2_"}], "]"}], ":=", 
   RowBox[{"Catch", "[", 
    RowBox[{"(*", 
     RowBox[{"Generating", " ", "new", " ", "individuals"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", "rnd", "]"}], ";", 
     RowBox[{"rnd", "=", 
      RowBox[{"Round", "[", 
       RowBox[{"RandomReal", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{"Dimensions", "[", "points1", "]"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{
       RowBox[{"rnd", "*", "points1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "rnd"}], ")"}], "*", "points2"}], "+", 
       RowBox[{
        RowBox[{"Round", "[", 
         RowBox[{"RandomReal", "[", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.8"}], "}"}], "]"}], "]"}], 
        RowBox[{"RandomReal", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"Dimensions", "[", "points1", "]"}]}], "]"}], "100", 
        RowBox[{"RandomReal", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], "]"}], 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"100", ",", "100", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"Length", "[", "points1", "]"}], "}"}]}], "]"}]}]}], 
      "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586644100262261*^9, 3.5866441092637157`*^9}, {
   3.586644187032275*^9, 3.5866442191998243`*^9}, {3.586644356964243*^9, 
   3.586644357361924*^9}, 3.586645030664791*^9, {3.586645094138073*^9, 
   3.58664509777232*^9}, {3.586645234957943*^9, 3.586645236390402*^9}, {
   3.586646068327148*^9, 3.586646068460496*^9}, {3.586646717348318*^9, 
   3.58664675033701*^9}, 3.586647270177389*^9, {3.6344245084531116`*^9, 
   3.634424514408697*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Rank", "[", "pop_", "]"}], ":=", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Cost", "[", 
         RowBox[{"pop", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", "i"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "pop", "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"ranking", " ", "individuals"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.5866443852282267`*^9, 3.5866444142071543`*^9}, {
  3.634424517621223*^9, 3.634424521146511*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Breed", "[", "subpop_", "]"}], ":=", 
   RowBox[{"Catch", "[", 
    RowBox[{"(*", 
     RowBox[{"arranging", " ", "marriages"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", 
      RowBox[{"mothers", ",", "fathers"}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"mothers", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "subpop", "]"}]}], "}"}], ",", 
        RowBox[{"Length", "[", "subpop", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"fathers", "=", 
      RowBox[{"RandomInteger", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", 
          RowBox[{"Length", "[", "subpop", "]"}]}], "}"}], ",", 
        RowBox[{"Length", "[", "subpop", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{"Join", "[", 
       RowBox[{"subpop", ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Crossover", "[", 
           RowBox[{
            RowBox[{"subpop", "[", 
             RowBox[{"[", 
              RowBox[{"mothers", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"subpop", "[", 
             RowBox[{"[", 
              RowBox[{"fathers", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "subpop", "]"}]}], "}"}]}], "]"}]}], "]"}],
       "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.586644464753965*^9, 3.5866444694231873`*^9}, {
  3.5866445120717916`*^9, 3.586644547474402*^9}, {3.586644601671629*^9, 
  3.586644695447727*^9}, {3.586645099860173*^9, 3.5866451031938562`*^9}, {
  3.634424523149205*^9, 3.6344245263435783`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Generation", "[", "pop_", "]"}], ":=", 
   RowBox[{"Catch", "[", 
    RowBox[{"(*", 
     RowBox[{"putting", " ", "it", " ", "all", " ", "together"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Clear", "[", 
      RowBox[{"parentsi", ",", "parents"}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"parentsi", "=", 
      RowBox[{
       RowBox[{"Rank", "[", "pop", "]"}], "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"1", ";;", 
          RowBox[{
           RowBox[{"Length", "[", "pop", "]"}], "/", "2"}]}], ",", "2"}], 
        "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"parents", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"pop", "[", 
         RowBox[{"[", 
          RowBox[{"parentsi", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "parentsi", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Breed", "[", "parents", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Round", "[", 
              RowBox[{"0.02", 
               RowBox[{"Length", "[", "population", "]"}]}], "]"}]}], "-", 
            "1"}]}], "]"}], "]"}], ",", 
        RowBox[{"NewPopulation", "[", 
         RowBox[{"Round", "[", 
          RowBox[{"0.02", 
           RowBox[{"Length", "[", "population", "]"}]}], "]"}], "]"}]}], 
       "]"}], "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.634360188173418*^9, 3.634360215480941*^9}, {
  3.634360252929883*^9, 3.6343602554031467`*^9}, {3.634398346097671*^9, 
  3.634398347593507*^9}, {3.6344245290169287`*^9, 3.6344245323723307`*^9}, {
  3.6344286610676937`*^9, 3.6344286630508823`*^9}, {3.634487209415539*^9, 
  3.634487213396825*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Randomly generate new candidates\
\>", "Subsubsection",
 CellChangeTimes->{{3.634424127490699*^9, 3.63442413171382*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NewPopulation", "[", "n_", "]"}], ":=", 
   RowBox[{"3600", 
    RowBox[{"RandomReal", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "8", ",", "3"}], "}"}]}], "]"}], 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Join", "[", 
         RowBox[{"posmults", ",", 
          RowBox[{"{", "0.5", "}"}]}], "]"}], ",", 
        RowBox[{"{", "8", "}"}]}], "]"}], ",", 
      RowBox[{"{", "n", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5866476095127363`*^9, 3.586647638264205*^9}, {
  3.5866476752422733`*^9, 3.58664781592232*^9}, {3.586789199773929*^9, 
  3.586789201535696*^9}, {3.586818103422484*^9, 3.586818105936557*^9}, {
  3.586896231242195*^9, 3.5868962339906607`*^9}, {3.586967081267211*^9, 
  3.586967083398665*^9}, {3.5869714034374323`*^9, 3.5869714060517406`*^9}, {
  3.586972592255994*^9, 3.586972593655609*^9}, {3.587162785396906*^9, 
  3.587162788081286*^9}, {3.5871725656674557`*^9, 3.587172568692621*^9}, {
  3.634358746281377*^9, 3.63435874760039*^9}, {3.6343599948754396`*^9, 
  3.634359996252945*^9}, {3.63439578817251*^9, 3.634395790080859*^9}, {
  3.63439704637675*^9, 3.6343970485016623`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"population", "=", 
   RowBox[{"NewPopulation", "[", "200", "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Randomly", " ", "generated", " ", "initial", " ", "population"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.5866440744389544`*^9, 3.586644082837925*^9}, {
   3.586647583841518*^9, 3.5866476067613*^9}, {3.586708016960284*^9, 
   3.586708018056059*^9}, {3.586711969119253*^9, 3.586711969396743*^9}, {
   3.586733477690419*^9, 3.586733478756092*^9}, {3.586735449186163*^9, 
   3.586735450553309*^9}, {3.586789206074465*^9, 3.5867892195118237`*^9}, {
   3.586800526495969*^9, 3.586800526656102*^9}, 3.5868179271745*^9, 
   3.5868180220023947`*^9, 3.58681809650841*^9, {3.586895799872901*^9, 
   3.586895799981379*^9}, {3.5868962234910927`*^9, 3.5868962239572906`*^9}, {
   3.586967086772002*^9, 3.5869670905343*^9}, 3.586977851261441*^9, {
   3.6343587420412483`*^9, 3.634358742094961*^9}, 3.634360241270749*^9, {
   3.634424154103441*^9, 3.634424161468815*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Close to optimal solution", "Subsubsection",
 CellChangeTimes->{{3.634425373631139*^9, 3.6344253765884047`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"314", 
     RowBox[{"m", "/", "s"}]}], ",", " ", 
    RowBox[{"48", "km", " ", "of", " ", "tunnel"}]}], "*)"}], 
  RowBox[{
   RowBox[{"champion", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "35435.85845872003`", ",", "86397.78479923689`", ",", 
        "649.1296937001766`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "7192.091453202574`", ",", "102932.26407319008`", ",", 
        "1190.9381775414531`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "42005.279175087046`", ",", "92686.66501036017`", ",", 
        "1430.977185882561`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "33493.98753860159`", ",", "59124.683268222885`", ",", 
        "731.7341099973344`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "988.5600949717715`"}], ",", "84198.89301272736`", ",", 
        "1226.9034240190824`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "64421.45257537803`", ",", "81295.87604793729`", ",", 
        "476.3238278301031`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "20149.554097645694`", ",", "52287.03145794095`", ",", 
        "9.464254857920556`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "41455.4673191837`", ",", "47525.82103174714`", ",", 
        "534.6276877397107`"}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{
  3.6344884318630123`*^9, {3.634507191174863*^9, 3.634507205655805*^9}}],

Cell[BoxData[
 RowBox[{"ProfilePlot", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Cost", "[", "champion", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ElevCheck", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MinCurv", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AveragePyHeight", "[", "champion", "]"}], "\[IndentingNewLine]", 
 RowBox[{"TunnelLength", "[", "champion", "]"}]}], "Input"],

Cell[BoxData["1.8358651729658382`*^10"], "Output",
 CellChangeTimes->{3.634509082515462*^9}],

Cell[BoxData[
 RowBox[{"-", "738.1963829626644`"}]], "Output",
 CellChangeTimes->{3.6345090830434*^9}],

Cell[BoxData["20093.330234275316`"], "Output",
 CellChangeTimes->{3.634509083160654*^9}],

Cell[BoxData["21.883010359212985`"], "Output",
 CellChangeTimes->{3.634509083666992*^9}],

Cell[BoxData["47670.6120064343`"], "Output",
 CellChangeTimes->{3.634509084183837*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"342", 
     RowBox[{"m", "/", "s"}]}], ",", " ", 
    RowBox[{"54", "km", " ", "of", " ", "tunnels"}]}], "*)"}], 
  RowBox[{
   RowBox[{"champion", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "30367.446073026338`", ",", "86786.1254069737`", ",", 
        "618.1502440459486`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "6317.24686505232`", ",", "98748.85892332364`", ",", 
        "1113.3097545428625`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "38234.73635589907`", ",", "86342.4199902501`", ",", 
        "1580.8125294686706`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "44172.94595445811`", ",", "62595.533010094085`", ",", 
        "824.1037439325853`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "270.3823980015038`", ",", "83642.07463046617`", ",", 
        "1096.9250673589777`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "55747.249044611155`", ",", "78792.8285025906`", ",", 
        "467.50523242502106`"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"19376.24986857262`", ",", "50853.49116525148`", ",", 
        RowBox[{"-", "61.808796983233115`"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
       "42290.549458999085`", ",", "52900.55410823617`", ",", 
        "553.6322528110212`"}], "}"}]}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.634506851404544*^9, 3.6345068583276854`*^9}, {
   3.6345072077356586`*^9, 3.634507208233511*^9}, {3.634507338446437*^9, 
   3.6345073433193283`*^9}, {3.634508697334558*^9, 3.6345086974020987`*^9}, 
   3.63450909448986*^9}],

Cell[BoxData[
 RowBox[{"ProfilePlot", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Cost", "[", "champion", "]"}], "\[IndentingNewLine]", 
 RowBox[{"ElevCheck", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MinCurv", "[", 
  RowBox[{"TrackBez", "[", "champion", "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AveragePyHeight", "[", "champion", "]"}], "\[IndentingNewLine]", 
 RowBox[{"TunnelLength", "[", "champion", "]"}]}], "Input",
 CellChangeTimes->{{3.6343954867086973`*^9, 3.634395495446042*^9}}],

Cell[BoxData["1.8190099081883926`*^10"], "Output",
 CellChangeTimes->{
  3.634395496431422*^9, 3.634421893498941*^9, {3.634422141119275*^9, 
   3.63442218486969*^9}, 3.6344883099097*^9, 3.63448844913938*^9, 
   3.634508622342186*^9, 3.634509073707471*^9}],

Cell[BoxData[
 RowBox[{"-", "688.8860911507339`"}]], "Output",
 CellChangeTimes->{
  3.634395496431422*^9, 3.634421893498941*^9, {3.634422141119275*^9, 
   3.63442218486969*^9}, 3.6344883099097*^9, 3.63448844913938*^9, 
   3.634508622342186*^9, 3.634509074232196*^9}],

Cell[BoxData["23853.443348868852`"], "Output",
 CellChangeTimes->{
  3.634395496431422*^9, 3.634421893498941*^9, {3.634422141119275*^9, 
   3.63442218486969*^9}, 3.6344883099097*^9, 3.63448844913938*^9, 
   3.634508622342186*^9, 3.634509074346057*^9}],

Cell[BoxData["19.265069120599712`"], "Output",
 CellChangeTimes->{
  3.634395496431422*^9, 3.634421893498941*^9, {3.634422141119275*^9, 
   3.63442218486969*^9}, 3.6344883099097*^9, 3.63448844913938*^9, 
   3.634508622342186*^9, 3.634509074833433*^9}],

Cell[BoxData["53565.05489767691`"], "Output",
 CellChangeTimes->{
  3.634395496431422*^9, 3.634421893498941*^9, {3.634422141119275*^9, 
   3.63442218486969*^9}, 3.6344883099097*^9, 3.63448844913938*^9, 
   3.634508622342186*^9, 3.634509075348781*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"champion", "=", 
   RowBox[{"population", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.634478909555985*^9, 3.63447892292148*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"population", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"champion", " ", 
      RowBox[{"RandomReal", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0.8", ",", 
          RowBox[{"1", "/", "0.8"}]}], "}"}], ",", 
        RowBox[{"Dimensions", "[", "champion", "]"}]}], "]"}]}], ",", 
     RowBox[{"{", "100", "}"}]}], "]"}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "allows", " ", "kickstarting", " ", "around", " ", "a", " ", 
    "known", " ", "successful", " ", "solution"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.634397023770506*^9, 3.634397026382917*^9}, {
  3.634397084228878*^9, 3.63439712922451*^9}, {3.634400182920504*^9, 
  3.634400207236741*^9}, {3.634424139495964*^9, 3.6344241520319843`*^9}, {
  3.63447892710365*^9, 3.634478929001259*^9}, {3.6344834994415216`*^9, 
  3.634483500690815*^9}, {3.634485580903324*^9, 3.6344855830403767`*^9}, {
  3.634487240245037*^9, 3.634487242624097*^9}, {3.634506880277917*^9, 
  3.634506892301372*^9}, {3.6345087786325617`*^9, 3.634508779879578*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Evaluate cost of initial population\
\>", "Subsubsection",
 CellChangeTimes->{{3.634424178442333*^9, 3.63442418833384*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Rank", "[", "population", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2.0322380750576843`*^10", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.0814209881322575`*^10", ",", "77"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.091677479304119`*^10", ",", "29"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.130197555769274`*^10", ",", "59"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1356345808676044`*^10", ",", "80"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1417947468446297`*^10", ",", "74"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1751677119976578`*^10", ",", "54"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1952952487231945`*^10", ",", "96"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.1966711640874306`*^10", ",", "11"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2.197993501203411`*^10", ",", "23"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.6343972234582567`*^9, 3.6344002458089113`*^9, 
  3.634401028046987*^9, 3.63441583632627*^9, 3.6344191021998253`*^9, 
  3.6344242833643208`*^9, 3.6344246292103357`*^9, 3.634428776417207*^9, 
  3.6344814310988092`*^9, 3.634483574755096*^9, 3.634485635544097*^9, 
  3.6344885746327667`*^9, 3.634504759499298*^9, 3.634506944127838*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Cost", "[", "champion", "]"}]], "Input",
 CellChangeTimes->{{3.634401037521576*^9, 3.634401041152381*^9}}],

Cell[BoxData["1.8190099081883926`*^10"], "Output",
 CellChangeTimes->{
  3.634401041870255*^9, 3.634415836886022*^9, 3.634419102811698*^9, 
   3.634424629796308*^9, 3.634428777066853*^9, 3.63448143191556*^9, 
   3.634483575287675*^9, 3.63448555944845*^9, 3.634485636095112*^9, {
   3.63448827726451*^9, 3.634488282775566*^9}, 3.634488575174892*^9, 
   3.634504760045743*^9, 3.634506944614341*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Perform evolution for 200 generations, evaluate top performers\
\>", "Subsubsection",
 CellChangeTimes->{{3.634425396226018*^9, 3.6344254152849703`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"population", "=", 
    RowBox[{"Generation", "[", "population", "]"}]}], ",", 
   RowBox[{"{", "200", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Rank", "[", "population", "]"}], "[", 
  RowBox[{"[", 
   RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.586644822694613*^9, 3.586644827683365*^9}, {
   3.586645368394573*^9, 3.586645396226039*^9}, {3.586646072778369*^9, 
   3.58664607648053*^9}, {3.5867080418841143`*^9, 3.586708042400469*^9}, {
   3.58673349346859*^9, 3.5867334936313*^9}, {3.586733702563126*^9, 
   3.586733703325221*^9}, {3.586735214920747*^9, 3.586735215088093*^9}, {
   3.5867354624898233`*^9, 3.586735463765201*^9}, {3.5867891625534477`*^9, 
   3.586789163688898*^9}, 3.586795723013769*^9, 3.5867995708202457`*^9, {
   3.586816702824246*^9, 3.586816703798848*^9}, {3.586817938875475*^9, 
   3.5868179449964733`*^9}, {3.586818092289007*^9, 3.586818121235631*^9}, {
   3.586876380380068*^9, 3.586876381681644*^9}, 3.58688206514528*^9, 
   3.586884948638073*^9, {3.586896241975037*^9, 3.5868962437807693`*^9}, {
   3.5869589937358*^9, 3.586958994955215*^9}, {3.586960279535905*^9, 
   3.586960279913721*^9}, {3.586977870500527*^9, 3.586977871353711*^9}, {
   3.587157537024006*^9, 3.58715753732275*^9}, {3.587160442817165*^9, 
   3.5871604432599897`*^9}, 3.587162791968137*^9, {3.587163560377157*^9, 
   3.587163562928356*^9}, {3.587165065818321*^9, 3.587165066373795*^9}, 
   3.587172590078713*^9, 3.6343574728560333`*^9, {3.634360273152417*^9, 
   3.634360275083831*^9}, {3.634360461293522*^9, 3.634360463354456*^9}, 
   3.634397162358776*^9, 3.634425390627988*^9, 3.63447894597366*^9, 
   3.634481401610886*^9, 3.6344835155885477`*^9, 3.634487233930414*^9, {
   3.634489867626952*^9, 3.634489868074143*^9}, 3.634504720627235*^9, 
   3.634504814072632*^9, 3.634507139477933*^9, 3.6345087816365843`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1.8287713711512135`*^10", ",", "79"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.831269886002443`*^10", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8368398282082527`*^10", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8390022783151016`*^10", ",", "68"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8418963503282917`*^10", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8444185388037106`*^10", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.844753555574655`*^10", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.84518237330218`*^10", ",", "93"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.8463258019601307`*^10", ",", "6"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1.846721620102798`*^10", ",", "7"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.63438021284151*^9, 3.634398223865521*^9, 
  3.634399341614575*^9, 3.6344007791037703`*^9, 3.63440152957467*^9, 
  3.634416444226686*^9, 3.6344173936488857`*^9, 3.634418851650373*^9, 
  3.634419629276306*^9, 3.634421182386753*^9, 3.634447441886599*^9, 
  3.634479690644443*^9, 3.634482894893309*^9, 3.634485061657916*^9, 
  3.6344871378849773`*^9, 3.6344881838817167`*^9, 3.63448859200438*^9, 
  3.6344895465398693`*^9, 3.634494298642949*^9, 3.634506276105007*^9, 
  3.634508121492928*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Cost", "[", 
  RowBox[{"population", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"ElevCheck", "[", 
  RowBox[{"TrackBez", "[", 
   RowBox[{"population", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"MinCurv", "[", 
  RowBox[{"TrackBez", "[", 
   RowBox[{"population", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"AveragePyHeight", "[", 
  RowBox[{"population", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"TunnelLength", "[", 
  RowBox[{"population", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.586646793581859*^9, 3.586646795349935*^9}, 
   3.586694640688554*^9, {3.5868039819130793`*^9, 3.586803981976556*^9}, {
   3.586890321884652*^9, 3.586890331105069*^9}, {3.5868926092314*^9, 
   3.58689261707682*^9}, {3.586892666642981*^9, 3.586892684125103*^9}, {
   3.6343954523472157`*^9, 3.634395457991658*^9}}],

Cell[BoxData["1.831269886002443`*^10"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0X0wE3AYB3C1mIqYir30Yrm13TUvuYu8ZcvbvGwdiTu5zZlSYcu856ir
uKK2HNHYcocuRytUjHKHO3q7XkhOHYqQNqLDxVjX8/TH7z73/PH87vf7funx
0ohTG0xMTCRwtEMRSetaHTfEMJxlBBcmqnu2t+u4LkHqyT2gzbc1EQMUMLvf
7gfLx6dimaCrKa0aVe9+vsUdlJCpjUdBu8bsSdQw5GDjBw7UmdWiMUqvT6hZ
atchf5DjWHw8EJTdn19CSyiMpCDQXrRqRHn6x0oe+LJeTg7Ge61q76GqQtsZ
1EmhCQ8BtepQBdpDFN0MBZvN/f3CwItmbg4CcMSkyuIYGFfwNwx1khIVqPxD
byd61cJ5Ih68ct3lbjJIJPP6UN8TKesooe5XoQSczVIekYLK6JIb58HkcS4l
FXPiCzmorDlbgrbYN9WhD98w36O5DqY+MpDpvDqPpidoQtPAqIZIDWpdULCE
7nvVGZ4OfpmKO4tO8z8q0MpNIxEZ4FjMaz2ac5LJyAR/O44T5GBRvn6uDPcl
jEe3Qe+0UkI59qMRnkEfNLiTK7APc5YITag4V4/u4ghZd0CuR7QMnWvP7UYF
+a2blehTYx/aRTrNqQQXCfFjKK9mhFEFDj3pkaHDka7f0W10NVsFtno/y0Ez
2JFhauyhhqNCF0toerQy5YfLO5ynxNPLIClP7PQH8/CQ3kI5G0mEFXwXjytZ
BakL9HADOPo1YcnwP99BxRoo7hfuNOI/Gg6W0jp0XDqpqZW4Q89lFcWyrMAW
q62XrcGfl3otSeCFqMxu1I0fuNcG55yKRApYYxs0hg5qr5VRwRfpHctogGa0
jQYWD/CLWGBbf3LwYVBut/LZA+xq6pvxBKk6wawXqMqzlHqD6mgxxQdcZicm
+YJsz3L/ALCQwj0QCP4D1RPEoQ==
  "]],

Cell[BoxData[
 RowBox[{"-", "720.4082025756329`"}]], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0X0wE3AYB3C1mIrYKjbrxXJru2techd5y5a3edmKxJ3c5lAqbJn3HHUV
V9SWIxpb7tDlaIWKUe5wR2/XC8nJoQhpIzpcjHU9T3/87nPPH8/vfr/vlx4r
CTu9wcjISAxHMxiWuK7RcoP0Q5kGcGGiqnt7m5brFKCa3AOSv62JGKCA2fVu
P1g2PhXNBJ2NaVWoaveLLa6gmGLTcBS0bsiaRPWDdmQfsL/WpAaNUnh8Rk1S
Og/5ghz7ohP+oPTB/BJaTGUkBoC2olUDytM9UfDAV3UySiDea1FzH1UWWM2g
DnJ1aBCoUQXL0W6i6FYw2GTq6xMCXjJxsROAI0aVZsfAmPy/IaiDhChHZR97
OtBrZo4TseDVG073kkAihdeLep9MXkcJtb8KxOBspuKIBFREFt+8ACaNc6kp
mBNfyEGlTVlitNm2sRZ99Jb5Ac2xM/aSgkzH1Xk0LV4dnApG1IerUcv8/CV0
3+uO0DRweCrmHDrN/yRHKzaNhKWDY1FvdGj2KSYjA/xtP06QgYV5urlS3Bcz
Ht8BPVNLCGXYj1p4Fn1Y70opxz5MWSI0vvx8HbqLI2TdBblukVJ0ri2nCxXk
tWxWoM8MvWgn6QynAlwkxI6hvOoRRiU4+LRbig6FO39Ht9FVbCXY4vk8G01n
h4eosIdqjhJdLKbp0IrkH07vcZ6Km14GSblxDn8wDzfJbZSzkURYwXfxuOJV
0GaBHqoHR7/GL+n/5zsgXwPj+oQ7DfiP+oMltHYtl05qbCHu0HFZhdEsC7DZ
YusVS/Dn5R5zEngxIqMLdeH77yXjnF2eQAWrrQLG0AHN9VIb8GVa+zLqpx5t
pYFF/fxCFtjalxR4GJRZr3xxAzsbe2fcQRutYNYDVOaaSzxBVWQc1QtcZick
eoNs9zJfP5A8fPyAP/gP1xTE/Q==
  "]],

Cell[BoxData["20615.224795845403`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0X0wE3AYB/DVYipiKvbSC7m13TUvuYu8ZcvbvGwdLe7kNmdKhS3znqOu
4oqyHNHYcocuRytUjLjDHb1dLySnDkVIG6nDxVjX8/TH7z73/PH87vf7fu3j
ZBGnNhAIBCkc7XBE4rpWxw0xjGQawV+T1b3b23VclyD11B7Q+uuamAEKmD1v
9oPlE9MxTNDVhF6Nqnd3bnEHpRRa41HQtjFrCjUMO1j7gYN1prVotNLrI2qa
0n3IH+Q4Fh0PBOX3F5bQEiojMQi0E68aUZ7+sZIHvqgvpgTjvZa191BVgc0s
6qTQhIeAWnWoAu0liW+Ggs1m/n5h4EVTNwcBOEqoMj8Gxub/DUOdZCQFWvy+
rwu9au48GQdeue5yNwkkUXj9qO+J5HWUWPezQArOZSqPyEBlVMmN82DSBJea
gjnxRRxU3pwlRVvsmurQh6+Z79AcBxMfOch0Xl1A0+I1oalgZINQg1rl5y+h
+152haeBn6djz6Iz/A8KtHLTaEQ6OB79So9mn2QyMsDfjhPEYrAwTz9fhvtS
xqPboHdqKbEc+9GIzqAPGtwpFdiHGUuMxlecq0d3cUSsOyDXI0qOzrfn9KCC
vNbNSvSpsR/tJp/mVIKLxLhxlFczyqgCh5/0ytERoes3dJu9mq0CW72fZaPp
bGGYGnuo4ajQxRK6Hq1M/u7yFudpycwySM6VOP3BPDxkt1DORjJxBd/F40pX
Qdov+3ADOPYlfsnwP98hxRooGRDtNOI/Gg6W0jt0XHtyUytph57LKoxhWYIt
llsvW4E/LvVZkMELkRk9qBs/cK81ztkVCVSwxiZoHB3SXiujgc/TOpbRAM1Y
Gx0sGuQXssC2gaTgw2Cx7conD7C7qX/WE6TpBHNeoCrXQuYNqqMkVB9wmZ2Q
6AuyPcv9A0DPTuGBQPAf15rFCw==
  "]],

Cell[BoxData["20.08046291733596`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0X0wE3AYB/DVYipiKvbSi+XWdte85C7yli1v87J1JO7kNmcrFbbMe466
iivKckTDcocuRytUjHKHO3q7XkhOHYqQNqLDxVjX8/TH7z73/PH87vf7fhlx
8vBTGwgEggyOdig8YV2r4wUbhjOM4MJEdc/2dh3POVA9uQe0/rYmZoJCVvfb
/WDZ+FQMC3QxoVej6t3Pt7iBMgqt8Sho25g5iRqG7K19wYE601o0WuX5CTVN
7jrkB3IdCo8HgIr780toMZWZEAjaiVeNKF//WMUHX9YXUYLwXsvae2hVvs0M
6qjUhAWDWnWIEu0hiW+GgM1mfr6h4EVTV3shOEKoND8Gxub9DUUd5SQlWvSh
txO9au40EQdeue58NxEkUfh9qM+JpHWUWPcrXwbOZqiOyEFVVPGN82DiOI+a
jDkJRFxU0ZwpQ1vsmurQh29Y79FsexNvBchyWp1HU6WakBQwsiFCg1rl5S2h
+151hqWCX6Ziz6LTgo9KtGLTSHgaOBb9Wo9mnWQx08HfDuPEIrAgVz9Xivsy
5qPboFdKCbEM+9GIzqAPGtwo5diHGVuMSsvP1aO7uCL2HZDnHqVA59qzu1Fh
butmFfrU2Id2kU9zK8BFYtwYyq8ZYVaCQ096FOhwhMt3dBtDzakCW72eZaFp
nIhQNfZQw61CF4vperQi6YfzO5ynJNPLIDlH4vgH83CX30K5G8nEFXwXnydb
BWkLjDADOPpVumT4n++gcg2U9It2GvEfDQdL6B06HoPc1EraoeexC2LYlmCL
5dbLVuDPS70WZPBCZHo36ioI2GuNc1Z5PBWssQkcQwe110pp4IvUjmXUXzPa
RgcLBwQFbLCtPzHoMFhku/LZHexq6pvxAGk64awnWJVjIfcC1VESqje4zIlP
8AE5HmV+/mBmo/RAAPgP2XPFSA==
  "]],

Cell[BoxData["54352.76135969524`"], "Output",
 CellChangeTimes->CompressedData["
1:eJwd0X0wE3AYB/BpeamIqdimF8ut7a55yV3kLVve5mXrSNzJbc6UCltm3nLU
VVxRW45obLlDl6MVKka5wx29XS8kpw5FSBupw8VY1/P0x+8+9/zx/O73+35p
iZKokyYEAkEMRzsclbKu1XHCDCPZRvDXZE3vtg4dxy1EPbUbtP26JqSDfEbP
m31gxcR0PAN0N3WoQdW7nm32BMVkatMR0L4pZwo1DDvZBoCD9WZ1aJzS5yNq
lt59MBBkO5ccCwal9xaW0FIKPSUEdBSuGlGu/pGSC75okJND8V7ruruoqshu
FnVRaCLDQK06XIH2mgtvhIMtFoEBEeAFMw8nPjhKqLY8CiYU/o1AXSTmClT+
vq8LvWLpOpkIXr7mdicVNCdz+1H/42nrKLH+Z5EYnMtWHpaAytjS6+fA1AkO
JR1z4gnYqLQlR4y2OjbXow9eM96heU6mflKQ4bq6gMqSNOEZYExjtAa1KSxc
Qve+7IqUgZ+nE86gM7wPCrRq42hUJjge90qP5p5g0LPA384TRDlYXKCfL8d9
Mf3hLdA3o4xYgf1oBKfR+42e5Ersw4IpRJMqzzagO9kC5m2Q4xUrRec78npQ
fkHbJiX6xNiPdpNOsavARWLiOMqtHaVXg8OPe6XoSLT7N3QrTc1SgW2+T3PR
TFZ0hBp7qGWr0MVSBz1alfbd7S3O06KZZZCUL3L5g3l4SW6i7A0k4gq+i8sR
r4LUX7RIAzj2JWnJ8D/fIcUaKBoQ7DDiPxoPlDl06jg0UnOb+XY9h1kcz7QG
W623XLIBf1zssyKB52OyelAPXvAeW5xzK5MpYK1dyDg6pL1aTgWfyzqX0SDN
WLsDWDLIK2aC7QOpoYdAuf3KJy+wu7l/1huk6vhzPqAq30riC6pjRRQ/cJmV
nOIPsrwrAoNApYlsfzD4D9Y1xM8=
  "]]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Output data", "Subsection",
 CellChangeTimes->{{3.6344235005155888`*^9, 3.634423501651885*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PathPlot", "[", "track_", "]"}], ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"track", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"-", "1"}], ";;", "20"}], "]"}], "]"}], ",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
      RowBox[{"FillingStyle", "\[Rule]", "Red"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"Red", ",", 
         RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}], ",", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"(", 
            RowBox[{"lright", " ", "-", "uleft"}], ")"}], "]"}], " ", 
          "posmults"}], ",", 
         RowBox[{"{", "15000", "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"Elevation", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Max", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], ")"}], 
             "/", "100"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{"Max", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
               RowBox[{"Min", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ")"}], 
             "/", "100"}]}], "}"}]}], "]"}], ",", "1"}], "]"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{"Min", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "1"}], "]"}], "]"}], "]"}]}], ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{"Min", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "2"}], "]"}], "]"}], "]"}]}], ")"}], ",", 
         "15000"}], "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.586363412703623*^9, 3.58636343305044*^9}, {
   3.586363466185828*^9, 3.586363573033003*^9}, {3.586368329292697*^9, 
   3.586368359516492*^9}, {3.5863685604764633`*^9, 3.586368583181426*^9}, {
   3.586368638706914*^9, 3.5863686745939903`*^9}, {3.586368793003098*^9, 
   3.586368848281535*^9}, {3.586621693199892*^9, 3.586621717858165*^9}, {
   3.5867349123139267`*^9, 3.5867349538770037`*^9}, {3.586788972449959*^9, 
   3.5867889780956182`*^9}, 3.586789050006448*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"PathPopPlot", "[", "track_", "]"}], ":=", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"ListPointPlot3D", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"track", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ";;", 
           RowBox[{"-", "1"}], ";;", "20"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "track", "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Directive", "[", 
        RowBox[{"PointSize", "[", "Small", "]"}], "]"}]}], ",", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Abs", "[", 
           RowBox[{"(", 
            RowBox[{"lright", " ", "-", "uleft"}], ")"}], "]"}], " ", 
          "posmults"}], ",", 
         RowBox[{"{", "15000", "}"}]}], "]"}]}]}], "]"}], ",", 
    RowBox[{"ListPlot3D", "[", 
     RowBox[{
      RowBox[{"Flatten", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"x", ",", "y", ",", 
            RowBox[{"Elevation", "[", 
             RowBox[{"x", ",", "y"}], "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], 
            ",", 
            RowBox[{"Max", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], 
               "-", 
               RowBox[{"Min", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], 
                "]"}]}], ")"}], "/", "100"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"y", ",", 
            RowBox[{"Min", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], 
            ",", 
            RowBox[{"Max", "[", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], 
            ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Max", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], 
               "-", 
               RowBox[{"Min", "[", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], 
                "]"}]}], ")"}], "/", "100"}]}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "\"\<Rainbow\>\""}], ",", 
      RowBox[{"BoxRatios", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{"Min", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "All", ",", "1"}], "]"}], "]"}], "]"}]}], 
          ")"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Max", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}], "-", 
           RowBox[{"Min", "[", 
            RowBox[{"track", "[", 
             RowBox[{"[", 
              RowBox[{"All", ",", "All", ",", "2"}], "]"}], "]"}], "]"}]}], 
          ")"}], ",", "15000"}], "}"}]}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.586734938453761*^9, 3.586734938808815*^9}, {
   3.586734980933255*^9, 3.5867349846965647`*^9}, {3.586735059925297*^9, 
   3.586735075403808*^9}, 3.586788866322041*^9, 3.586788929485949*^9, 
   3.586789056208778*^9, {3.586789286888027*^9, 3.5867893531956263`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"ProfilePlot", "[", "track_", "]"}], ":=", 
   RowBox[{"Catch", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"footlength", "=", 
      RowBox[{"Table", "[", 
       RowBox[{"0", ",", 
        RowBox[{"{", 
         RowBox[{"Length", "[", "track", "]"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"footlength", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "=", 
         RowBox[{
          RowBox[{"footlength", "[", 
           RowBox[{"[", 
            RowBox[{"i", "-", "1"}], "]"}], "]"}], "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"track", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", 
                 RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "-", 
              RowBox[{"track", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", 
                 RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"track", "[", 
               RowBox[{"[", 
                RowBox[{"i", ",", 
                 RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "-", 
              RowBox[{"track", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"i", "-", "1"}], ",", 
                 RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], ")"}]}], 
           "]"}]}]}], ";"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "2", ",", 
         RowBox[{"Length", "[", "track", "]"}]}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Throw", "[", 
      RowBox[{"ListLinePlot", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"footlength", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", 
              RowBox[{"Apply", "[", 
               RowBox[{"Elevation", ",", 
                RowBox[{"track", "[", 
                 RowBox[{"[", 
                  RowBox[{"i", ",", 
                   RowBox[{"1", ";;", "2"}]}], "]"}], "]"}]}], "]"}]}], "}"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "track", "]"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"Transpose", "[", 
           RowBox[{"{", 
            RowBox[{"footlength", ",", 
             RowBox[{"track", "[", 
              RowBox[{"[", 
               RowBox[{"All", ",", "3"}], "]"}], "]"}]}], "}"}], "]"}]}], 
         "}"}], ",", 
        RowBox[{"AspectRatio", "\[Rule]", "0.137"}]}], "]"}], "]"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.5866229018730497`*^9, 3.5866229810662413`*^9}, {
  3.58679168452917*^9, 3.586791685983225*^9}, {3.586792561446434*^9, 
  3.586792602496346*^9}, {3.6344225490155*^9, 3.6344225527685547`*^9}, {
  3.634422594399808*^9, 3.6344226134762983`*^9}, {3.634425514984234*^9, 
  3.63442551735001*^9}, {3.634425548173717*^9, 3.634425561338785*^9}, {
  3.634425636555461*^9, 3.634425637100869*^9}, {3.634478858452669*^9, 
  3.63447885881166*^9}, {3.634508664759449*^9, 3.634508664887237*^9}}],

Cell[CellGroupData[{

Cell["Typical initial condition", "Subsubsection",
 CellChangeTimes->{{3.634425479225705*^9, 3.634425482009488*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ReliefPlot", "[", 
    RowBox[{"t", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}], ";;", "7"}], ",", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}], ";;", "8"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "/", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"8", ",", "7"}], "}"}], "posmults"}], ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "#", "]"}], "}"}]}], "]"}]}], "&"}], "[", 
        
        RowBox[{
         RowBox[{"TrackBez", "[", 
          RowBox[{"population", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PathPopPlot", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"TrackBez", "[", 
      RowBox[{"population", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Min", "[", 
        RowBox[{"20", ",", 
         RowBox[{"Length", "[", "population", "]"}]}], "]"}]}], "}"}]}], 
    "]"}], "]"}], 
  RowBox[{"(*", 
   RowBox[{"Output", " ", 
    RowBox[{"(", 
     RowBox[{"Figure", " ", "2"}], ")"}], " ", "removed", " ", "because", " ", 
    RowBox[{"it", "'"}], "s", " ", "36", 
    RowBox[{"Mb", "."}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.586734997930436*^9, 3.5867350331788397`*^9}, {
  3.586735529175786*^9, 3.586735548805709*^9}, {3.5871395512489367`*^9, 
  3.5871395791988697`*^9}, {3.587157881701581*^9, 3.587157883520541*^9}, {
  3.6345095114923573`*^9, 3.634509545176289*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Converged solution", "Subsubsection",
 CellChangeTimes->{{3.634425494201646*^9, 3.6344254976586*^9}}],

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ReliefPlot", "[", 
    RowBox[{"t", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}], ";;", "7"}], ",", 
       RowBox[{"1", ";;", 
        RowBox[{"-", "1"}], ";;", "8"}]}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"#", "/", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{"8", ",", "7"}], "}"}], "posmults"}], ",", 
            RowBox[{"{", 
             RowBox[{"Length", "[", "#", "]"}], "}"}]}], "]"}]}], "&"}], "[", 
        
        RowBox[{
         RowBox[{"TrackBez", "[", 
          RowBox[{"population", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", 
           RowBox[{"1", ";;", "2"}]}], "]"}], "]"}], "]"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Red"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.634509483741662*^9, 3.634509483895607*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{612, 876},
WindowMargins->{{Automatic, -9}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"9.0 for Linux x86 (64-bit) (February 7, 2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 130, 3, 45, "Subsection"],
Cell[712, 27, 126, 3, 31, "Text"],
Cell[CellGroupData[{
Cell[863, 34, 96, 1, 35, "Subsubsection"],
Cell[962, 37, 164, 3, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1163, 45, 105, 1, 35, "Subsubsection"],
Cell[1271, 48, 382, 9, 32, "Input"],
Cell[CellGroupData[{
Cell[1678, 61, 129, 2, 32, "Input"],
Cell[1810, 65, 310, 6, 32, "Output"]
}, Open  ]],
Cell[2135, 74, 377, 10, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2549, 89, 247, 5, 83, "Subsubsection"],
Cell[2799, 96, 278, 7, 32, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3114, 108, 152, 3, 59, "Subsubsection"],
Cell[3269, 113, 3614, 97, 319, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6920, 215, 194, 4, 59, "Subsubsection"],
Cell[7117, 221, 962, 25, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8116, 251, 146, 3, 35, "Subsubsection"],
Cell[8265, 256, 747, 20, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9049, 281, 164, 3, 59, "Subsubsection"],
Cell[9216, 286, 905, 28, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10158, 319, 224, 4, 59, "Subsubsection"],
Cell[10385, 325, 1035, 31, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11457, 361, 144, 3, 35, "Subsubsection"],
Cell[11604, 366, 622, 18, 77, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12263, 389, 178, 4, 59, "Subsubsection"],
Cell[12444, 395, 775, 23, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13256, 423, 237, 4, 83, "Subsubsection"],
Cell[13496, 429, 1179, 30, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14712, 464, 192, 4, 59, "Subsubsection"],
Cell[14907, 470, 864, 20, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15808, 495, 393, 9, 131, "Subsubsection"],
Cell[16204, 506, 10101, 259, 1133, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26342, 770, 121, 1, 35, "Subsubsection"],
Cell[26466, 773, 1572, 44, 187, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28075, 822, 214, 4, 83, "Subsubsection"],
Cell[28292, 828, 2378, 67, 297, "Input"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[30719, 901, 105, 1, 45, "Subsection"],
Cell[CellGroupData[{
Cell[30849, 906, 118, 1, 35, "Subsubsection"],
Cell[30970, 909, 2041, 52, 231, "Input"],
Cell[33014, 963, 650, 18, 99, "Input"],
Cell[33667, 983, 1909, 49, 231, "Input"],
Cell[35579, 1034, 2022, 53, 253, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37638, 1092, 130, 3, 35, "Subsubsection"],
Cell[37771, 1097, 1312, 29, 77, "Input"],
Cell[39086, 1128, 1000, 17, 55, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40123, 1150, 118, 1, 35, "Subsubsection"],
Cell[40244, 1153, 1532, 44, 407, "Input"],
Cell[41779, 1199, 106, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[41910, 1205, 423, 7, 121, "Input"],
Cell[42336, 1214, 92, 1, 34, "Output"],
Cell[42431, 1217, 102, 2, 32, "Output"],
Cell[42536, 1221, 88, 1, 32, "Output"],
Cell[42627, 1224, 88, 1, 32, "Output"],
Cell[42718, 1227, 86, 1, 32, "Output"]
}, Open  ]],
Cell[42819, 1231, 1676, 45, 407, "Input"],
Cell[44498, 1278, 106, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[44629, 1284, 491, 8, 121, "Input"],
Cell[45123, 1294, 255, 4, 34, "Output"],
Cell[45381, 1300, 267, 5, 32, "Output"],
Cell[45651, 1307, 251, 4, 32, "Output"],
Cell[45905, 1313, 251, 4, 32, "Output"],
Cell[46159, 1319, 250, 4, 32, "Output"]
}, Open  ]],
Cell[46424, 1326, 202, 5, 32, "Input"],
Cell[46629, 1333, 1079, 23, 121, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47745, 1361, 133, 3, 35, "Subsubsection"],
Cell[CellGroupData[{
Cell[47903, 1368, 143, 4, 32, "Input"],
Cell[48049, 1374, 1222, 27, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[49308, 1406, 130, 2, 32, "Input"],
Cell[49441, 1410, 396, 6, 34, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49886, 1422, 163, 3, 59, "Subsubsection"],
Cell[CellGroupData[{
Cell[50074, 1429, 1924, 31, 55, "Input"],
Cell[52001, 1462, 1371, 30, 137, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53409, 1497, 1032, 22, 121, "Input"],
Cell[54444, 1521, 1036, 18, 34, "Output"],
Cell[55483, 1541, 1049, 19, 32, "Output"],
Cell[56535, 1562, 1033, 18, 32, "Output"],
Cell[57571, 1582, 1032, 18, 32, "Output"],
Cell[58606, 1602, 1032, 18, 32, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[59699, 1627, 101, 1, 45, "Subsection"],
Cell[59803, 1630, 4401, 111, 407, "Input"],
Cell[64207, 1743, 4619, 121, 517, "Input"],
Cell[68829, 1866, 3366, 87, 297, "Input"],
Cell[CellGroupData[{
Cell[72220, 1957, 116, 1, 35, "Subsubsection"],
Cell[72339, 1960, 1162, 35, 121, "Input"],
Cell[73504, 1997, 911, 23, 99, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74452, 2025, 107, 1, 35, "Subsubsection"],
Cell[74562, 2028, 1228, 36, 121, "Input"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

